Anomaly Search Over Many Sequences With Switching Costs

This paper considers the quickest search problem to identify anomalies among large numbers of data streams. These streams can model, for example, disjoint regions monitored by a mobile robot. A particular challenge is a version of the problem in which the experimenter must suffer a cost each time the data stream being sampled changes, such as the time the robot must spend moving between regions. In this paper, we propose an algorithm which accounts for switching costs by varying a confidence threshold that governs when the algorithm switches to a new data stream. Our main contributions are easily computable approximations for both the optimal value of this threshold and the optimal value of the parameter that determines when a stream must be re-sampled. Further, we empirically show (i) a uniform improvement for switching costs of interest and (ii) roughly equivalent performance for small switching costs when comparing to the closest available algorithm.

==> code/comparison.m <==
rng('default')
clear all

arms = 8; % 8 and .1 is a fail
mu = 1;

%% Shiryaev
Nthresh = 10;
gamma = 10.^linspace(0, 1, Nthresh);
Ntrials = 1000;
avgN = zeros(1, Nthresh);
avgADD = zeros(1,Nthresh);

for j = 1:Nthresh
    
for trial = 1:Ntrials

%%compute ADD (t) when anomaly present
t = 0;
k=0;
while true
    k = (k < arms)*(k+1) + (arms == k);
    T = 0;
    while true
        x = randn() - mu + (k==arms)*2*mu;
        T = max(T + 2*x*mu, 0);
        t = t + 1;
        if T > gamma(j) | T < 1e-12
            break
        end
    end
    if T > gamma(j)
        break
    end
end
avgADD(j) = avgADD(j) + t/Ntrials;

%%Compute ADD (tnull) when all data nominal
tnull = 0;
while true
    Tnull = 0;
    while true
        x = randn() - mu;
        Tnull = max(Tnull + 2*x*mu, 0);
        tnull = tnull + 1;
        if Tnull > gamma(j) | Tnull < 1e-12
            break
        end
    end
    if Tnull > gamma(j)
        break
    end
end
avgN(j) = avgN(j) + tnull/Ntrials;

end

end

% hold on
% semilogx(avgN, avgADD)

%% Bandit 1
% 
% 
% Nthresh = 10;
% % gamma = 10.^linspace(1, log10(2), Nthresh);
% Ntrials = 100;
% % avgN = zeros(1, Nthresh);
% avgADDbandit = zeros(1,Nthresh);
% 
% for j = 1:Nthresh
%     
% for trial = 1:Ntrials
% 
% %%compute ADD (t) when anomaly present
% alert = 0;
% tbandit = 0;
% %%do one cycle through the arms to initialize arms
% T = 0;
% for k=1:arms
%     avg(k) = randn() - mu + (k==arms)*2*mu;
%     T = max(T + 2*avg(k)*mu, 0);
%     tbandit = tbandit + 1;
%     if T > gamma(j)
%         alert = 1;
%         break
%     end
% end
% 
% n = ones(1,arms);
% avgbigger = zeros(1,arms);
% 
% if alert == 0
% while true
%     for k=1:arms
%         avgbigger(k) = avg(k) + sqrt(2*f(tbandit)/n(k));
%     end
%     [~, i] = max(avgbigger);
%     n(i) = n(i) + 1;
%     myx = randn() - mu + 2*mu*(i==arms);
%     avg(i) = ((n(i)-1)*avg(i)+ myx )/n(i);
%     T = max(T+2*mu*myx, 0);
%     tbandit = tbandit + 1;
%     if T > gamma(j)
%        break 
%     end
% end
% end
% avgADDbandit(j) = avgADDbandit(j) + tbandit/Ntrials;
% 
% end
% 
% end

%% Bandit 2 - full cycles


Nthresh = 10;
% gamma = 10.^linspace(1, log10(2), Nthresh);
Ntrials = 10000;
% avgN = zeros(1, Nthresh);
avgADDbandit = zeros(1,Nthresh);

for j = 1:Nthresh
    
for trial = 1:Ntrials

%%compute ADD (t) when anomaly present
alert = 0;
t = 0;
n = zeros(arms, 1);
avg = zeros(arms, 1);
avgbigger = avg;
%%try a cusum cycle on each channel once
for k=1:arms
    T = 0;
    while true
        x = randn() - mu + (k==arms)*2*mu;
        n(k) = n(k) + 1;
        avg(k) = ((n(k)-1)*avg(k) + abs(x+mu))/n(k);
        T = max(T + 2*x*mu, 0);
        t = t + 1;
        if T > gamma(j) | T < 1e-12
            break
        end
    end
    if T > gamma(j)
        alert = 1;
        break
    end
end

%%Select all remaining channels intelligently
if alert == 0
while true
    avgbigger = avg + sqrt(2*f(t-1)./n);
    [~, k] = max(avgbigger);
%     k=arms;
    T = 0;
    %%Do a cusum
    while true
        x = randn() - mu + (k==arms)*2*mu;
        n(k) = n(k) + 1;
        avg(k) = ((n(k)-1)*avg(k) + abs(x+mu))/n(k);
        T = max(T + 2*x*mu, 0);
        t = t + 1;
        if T > gamma(j) | T < 1e-12
            break
        end
    end
    if T > gamma(j)
        break
    end
end
end

avgADDbandit(j) = avgADDbandit(j) + t/Ntrials;

end

end

%% Plots
figure
semilogx(avgN, avgADD, avgN, avgADDbandit)

%% Helper function
function out = f(t)
    out = log(1+t*(log(t))^2);
end
